Competition and Request Routing Policies in Content Delivery Networks

The role of competition and monetary benefits in the design of Content Delivery Networks (CDNs) is largely an unexplored area. In this paper, we investigate the effect of competition among the competitive web based CDNs and show that little difference in their performance may cause significant financial gain/loss. It turns out that the economy of scale effect is very significant for the success of a CDN in a competitive market. So CDN peering might be a good idea. Since performance and conforming to the service level agreement (SLA) with content providers is very important, we then focus on designing CDN from this perspective. We provide an asymptotically optimal static request routing policy for a CDN under a model where a CDN company guarantees a certain level of user latency to the content providers in the SLA.

==> twocdn.m <==
beta_2=0.75;
revenue_ratios=zeros(1,1000);
beta_values=zeros(1,1000);
i=1;
for beta_1=0.001:0.001:1.0
    beta_values(i)=beta_1;
    if (beta_1==beta_2)
        revenue_ratios(i)=1;
    else
        if ((beta_1-beta_2)>0)
            revenue_ratios(i)= (1.0-beta_1)./(4.*(1.0-beta_2));
        else
            revenue_ratios(i)= (4.*(1.0-beta_1))./(1.0-beta_2);
        end
    end
    i=i+1;
end
plot(beta_values, revenue_ratios);
xlabel('Performance Parameter of {\it CDN}_1, {\it \beta}_1','FontSize',13)
ylabel('Ratio of Equilibrium Revenues:  {\it J}_1^* / {\it J}_2^*','FontSize',13)
text(0.75,0.8,'{\it \beta}_2=0.75','FontSize',13)
print -depsc2 75twocdn.eps 

